Blockbuster, Part 1: Block-level AI Operator Fusion

Blockbuster is a framework for AI operator fusion in inference programs. The Blockbuster framework is compatible with any multiprocessor architecture that has a tiered memory hierarchy, including GPUs, multi-core CPUs, and some AI accelerator chips. It includes a graph-based representation for AI workloads, called a block program, which explicitly models how blocks of data move between the memory tiers. It also includes an operator fusion procedure, which is made up of a candidate selection algorithm and a fusion algorithm that fuses each individual candidate - this two-algorithm structure makes Blockbuster especially suitable for large AI programs. The current paper focuses on the fusion algorithm, which is a rule-based technique. While the literature is full of previous rule-based fusion algorithms, what sets our algorithm apart is its direct modeling of data movement between memory tiers, resulting in uniquely powerful fusion results. As a first sanity check, we demonstrate how our algorithm automatically rediscovers the well-known Flash Attention kernel. Then, we demonstrate the real power of our approach by fusing LayerNorm with matrix multiplication and RMSNorm with FNN-SwiGLU - the latter involves fusing three matrix multiplications, a Hadamard product, a reduction, and a few elementwise operations into a single mega-kernel.

==> code/algorithm1.py <==
def ideals(G):
	visited = set()
	queue = list(G.roots())
	while queue:
		ideal = queue.pop(0)
		yield ideal
		for child in G.children(ideal):
			new = ideal.union(child)
			if new.contains(G.parents(new)):
				continue
			if new in visited:
				continue
			visited.add(new)
			queue.append(new)


==> code/algorithm2.py <==
def ideals(G):
	visited = set()
	queue = list(G.roots())
	while queue:
		ideal = queue.pop(0)
		yield ideal
		for child in G.children(ideal):
			new = ideal.union(child)
			if new.contains(G.parents(new)):
				continue
			if new in visited:
				continue
			visited.add(new)
			queue.append(new)


==> code/algorithm7.py <==
def dp_forward(G, costs):
	dp_cost = dict()
	dp_B = dict()
	for A in G.ideals():
		for B in A.ideals():
			C = A - B
			if C.is_empty():
				continue
			if not C.contains(C.parents):
				continue
			cost = costs[C]+dp_cost[B]
			if cost<dp_cost[A]:
				dp_cost[A]=cost
				dp_B=B
	return (dp_cost, dp_B)

==> code/algorithm8.py <==
def dp_backward(G, dp_cost, dp_B):
	partition=[]
	while(G):
		B=dp_B(G)
		part=G-B
		partition.append(part)
		G=B
	return partition

==> code/talk1.py <==
forall m in range(M):
	forall n in range(N):
		t1 = load(A[m,n])
		t2 = row_sum(t1)
		store(t2, I[m,n])
	for n in range(N):
		t3 = load(I[m,n])
		t4 += t3
	store(t4, c[m])

